GPU-Accelerated LOD Generation for Point Clouds

About: We introduce a GPU-accelerated LOD construction process that creates a hybrid voxel-point-based variation of the widely used layered point cloud (LPC) structure for LOD rendering and streaming. The massive performance improvements provided by the GPU allow us to improve the quality of lower LODs via color filtering while still increasing construction speed compared to the non-filtered, CPU-based state of the art. Background: LOD structures are required to render hundreds of millions to trillions of points, but constructing them takes time. Results: LOD structures suitable for rendering and streaming are constructed at rates of about 1 billion points per second (with color filtering) to 4 billion points per second (sample-picking/random sampling, state of the art) on an RTX 3090 -- an improvement of a factor of 80 to 400 times over the CPU-based state of the art (12 million points per second). Due to being in-core, model sizes are limited to about 500 million points per 24GB memory. Discussion: Our method currently focuses on maximizing in-core construction speed on the GPU. Issues such as out-of-core construction of arbitrarily large data sets are not addressed, but we expect it to be suitable as a component of bottom-up out-of-core LOD construction schemes.

==> work/voxelization.py <==
import bpy
import bmesh
from mathutils import Vector

from math import floor

#bpy.ops.mesh.primitive_cube_add()
#box = bpy.context.active_object
#box.location = (1, 1, 0)
#box.scale = (0.5, 0.5, 0.5)

def clamp(x, min, max):
	if (x <= min): return min 
	if (x >= max): return max

	return x

class Box:
	min = Vector([0, 0, 0])
	max = Vector([0, 0, 0])

	def toCube(self):
		cubesize = max(
			self.max.x - self.min.x,
			self.max.z - self.min.z,
			self.max.y - self.min.y)

		box = Box()
		box.min = Vector([self.min.x, self.min.y, self.min.z])
		box.max = Vector([
			self.min.x + cubesize,
			self.min.y + cubesize,
			self.min.z + cubesize,
		])

		return box

def getAABB(object):

	boxmin = Vector([ float("inf"),  float("inf"),  float("inf")])
	boxmax = Vector([-float("inf"), -float("inf"), -float("inf")])

	for vertex in object.bound_box: 
		v = object.matrix_world @ Vector(vertex)
		boxmin.x = min(boxmin.x, v.x)
		boxmin.y = min(boxmin.y, v.y)
		boxmin.z = min(boxmin.z, v.z)
		boxmax.x = max(boxmax.x, v.x)
		boxmax.y = max(boxmax.y, v.y)
		boxmax.z = max(boxmax.z, v.z)

	box = Box()
	box.min = boxmin
	box.max = boxmax
		
	return box

def drawBoundingBox(box):
	cz = (box.max.z + box.min.z) / 2
	width = box.max.x - box.min.x
	depth = box.max.y - box.min.y
	height = box.max.z - box.min.z
	boxsize = Vector([width, depth, height])
	cubesize = max(width, depth, height)

	pwidth = cubesize / 500.0
	plength = 0.5 * cubesize

	collection_main = bpy.context.scene.collection
	collection_root = bpy.data.collections.new("Voxelized")
	collection_bounds = bpy.data.collections.new("BoundingBox")

	collection_root.children.link(collection_bounds)
	bpy.context.scene.collection.children.link(collection_root)

	positions = [
		(box.min.x + 0 * cubesize, box.min.y + 0 * cubesize, cz),
		(box.min.x + 1 * cubesize, box.min.y + 0 * cubesize, cz),
		(box.min.x + 0 * cubesize, box.min.y + 1 * cubesize, cz), 
		(box.min.x + 1 * cubesize, box.min.y + 1 * cubesize, cz), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 0 * cubesize, box.min.z + 0 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 1 * cubesize, box.min.z + 0 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 0 * cubesize, box.min.z + 1 * cubesize), 
		((box.min.x + box.max.x) / 2.0, box.min.y + 1 * cubesize, box.min.z + 1 * cubesize), 
		(box.min.x + 0 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 0 * cubesize), 
		(box.min.x + 1 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 0 * cubesize), 
		(box.min.x + 0 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 1 * cubesize), 
		(box.min.x + 1 * cubesize, (box.min.y + box.max.y) / 2.0, box.min.z + 1 * cubesize), 
	]

	scales = [
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(pwidth, pwidth, plength),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(plength, pwidth, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
		(pwidth, plength, pwidth),
	]

	for i in range(12): 
		bpy.ops.mesh.primitive_cube_add(
			location=positions[i],
			scale=scales[i])
		object = bpy.context.active_object
		collection_bounds.objects.link(object)
		collection_main.objects.unlink(object)

	bpy.ops.object.select_all(action='DESELECT')


def voxelize(object, grid, gridsize): 

	aabb = getAABB(object).toCube()
	boxsize = aabb.max - aabb.min

	coords = [(object.matrix_world @ v.co) for v in vertices]

	for coord in coords:
		
		fx = gridsize * (coord.x - aabb.min.x) / boxsize.x
		fy = gridsize * (coord.y - aabb.min.y) / boxsize.y
		fz = gridsize * (coord.z - aabb.min.z) / boxsize.z

		ix = clamp(floor(fx), 0, gridsize - 1)
		iy = clamp(floor(fy), 0, gridsize - 1)
		iz = clamp(floor(fz), 0, gridsize - 1)

		voxelIndex = ix + iy * gridsize + iz * gridsize * gridsize

		grid[voxelIndex] = 1

def drawVoxels(object, grid, gridsize):

	aabb = getAABB(object).toCube()
	boxsize = aabb.max - aabb.min
	voxelsize = boxsize.x / gridsize

	collection_voxels = bpy.data.collections.new("voxels")
	collection_main = bpy.context.scene.collection
	collection_main.children.link(collection_voxels)

	mesh = bpy.data.meshes.new("myBeautifulMesh")
	object_mesh = bpy.data.objects.new(mesh.name, mesh)
	collection_voxels.objects.link(object_mesh)
	bpy.context.view_layer.objects.active = object_mesh

	# verts = [
	# 	( 1.0,  1.0,  0.0), 
	# 	( 1.0, -1.0,  0.0),
	# 	(-1.0, -1.0,  0.0),
	# 	(-1.0,  1.0,  0.0),
	# ]
	# edges = []
	# faces = [[0, 1, 2, 3]]

	vertices = []
	edges = []
	faces = []

	numVoxelsAdded = 0
	facesPerVoxel = 1

	for voxelIndex in range(gridsize * gridsize * gridsize):

		value = grid[voxelIndex]

		if(value == 0): continue

		ix = voxelIndex % gridsize
		iy = floor((voxelIndex % (gridsize * gridsize)) / gridsize)
		iz = floor(voxelIndex / (gridsize * gridsize))

		fx = ix / gridsize
		fy = iy / gridsize
		fz = iz / gridsize

		s = 0.02

		# BOTTOM
		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 0.0 + s) * voxelsize + aabb.min.z,
		))

		# TOP
		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 0.0 + s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 1.0 - s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		vertices.append((
			(ix + 0.0 + s) * voxelsize + aabb.min.x,
			(iy + 1.0 - s) * voxelsize + aabb.min.y,
			(iz + 1.0 - s) * voxelsize + aabb.min.z,
		))

		# BOTTOM
		faces.append([
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 3,
		])

		# TOP
		faces.append([
			8 * numVoxelsAdded + 4,
			8 * numVoxelsAdded + 5,
			8 * numVoxelsAdded + 6,
			8 * numVoxelsAdded + 7,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 5,
			8 * numVoxelsAdded + 4,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 3,
			8 * numVoxelsAdded + 7,
			8 * numVoxelsAdded + 6,
		])

		# SIDE 1
		faces.append([
			8 * numVoxelsAdded + 1,
			8 * numVoxelsAdded + 2,
			8 * numVoxelsAdded + 6,
			8 * numVoxelsAdded + 5,
		])

		faces.append([
			8 * numVoxelsAdded + 3,
			8 * numVoxelsAdded + 0,
			8 * numVoxelsAdded + 4,
			8 * numVoxelsAdded + 7,
		])

		numVoxelsAdded = numVoxelsAdded + 1

		
		# bpy.ops.mesh.primitive_cube_add(
		# 	location = pos,
		# 	scale = (voxelsize / 2.2, voxelsize / 2.2, voxelsize / 2.2))

		# voxelObject = bpy.context.active_object
		# collection_voxels.objects.link(voxelObject)
		# collection_main.objects.unlink(voxelObject)

	mesh.from_pydata(vertices, edges, faces)

	# for voxelIndex in range(gridsize * gridsize * gridsize):

	# 	value = grid[voxelIndex]

	# 	if(value == 0): continue

	# 	ix = voxelIndex % gridsize
	# 	iy = floor((voxelIndex % (gridsize * gridsize)) / gridsize)
	# 	iz = floor(voxelIndex / (gridsize * gridsize))

	# 	fx = ix / gridsize
	# 	fy = iy / gridsize
	# 	fz = iz / gridsize

	# 	pos = (
	# 		(ix + 0.5) * voxelsize + aabb.min.x,
	# 		(iy + 0.5) * voxelsize + aabb.min.y,
	# 		(iz + 0.5) * voxelsize + aabb.min.z,
	# 	)
		
	# 	bpy.ops.mesh.primitive_cube_add(
	# 		location = pos,
	# 		scale = (voxelsize / 2.2, voxelsize / 2.2, voxelsize / 2.2))

	# 	voxelObject = bpy.context.active_object
	# 	collection_voxels.objects.link(voxelObject)
	# 	collection_main.objects.unlink(voxelObject)












print("start")

object = bpy.data.objects['bunny_small']
vertices = object.data.vertices
#print(vertices)
coords = [(object.matrix_world @ v.co) for v in vertices]

if("MyTestCollection" in bpy.data.collections):
	collection = bpy.data.collections['MyTestCollection']
else:
	collection = bpy.data.collections.new("MyTestCollection")
	bpy.context.scene.collection.children.link(collection)

aabb = getAABB(object)
#drawBoundingBox(aabb.toCube())

gridsize = 32
voxels = [0] * (gridsize * gridsize * gridsize)

voxelize(object, voxels, gridsize)

drawVoxels(object, voxels, gridsize)

print("done")




